A Beginner's Guide to Power and Energy Measurement and Estimation for Computing and Machine Learning

Concerns about the environmental footprint of machine learning are increasing. While studies of energy use and emissions of ML models are a growing subfield, most ML researchers and developers still do not incorporate energy measurement as part of their work practices. While measuring energy is a crucial step towards reducing carbon footprint, it is also not straightforward. This paper introduces the main considerations necessary for making sound use of energy measurement tools and interpreting energy estimates, including the use of at-the-wall versus on-device measurements, sampling strategies and best practices, common sources of error, and proxy measures. It also contains practical tips and real-world scenarios that illustrate how these considerations come into play. It concludes with a call to action for improving the state of the art of measurement methods and standards for facilitating robust comparisons between diverse hardware and software environments.

==> pictures/generate_sankey_fig_2.py <==
import plotly.graph_objects as go
import plotly.io as pio
import numpy as np

# Define nodes for the Sankey diagram
nodes = {
    'labels': [
        # Layer 1: Energy Sources
        'Oil', 'Coal', 'Renewable',
        # Layer 2: Total Energy
        'Total Energy',
        # Layer 3: UPS + Another Component
        'UPS', 'Infrastructure',  # Changed Cooling to Infrastructure
        # Layer 4: HPC Components
        'CPU', 'GPU', 'OS', 'Data Transport', 'Cooling'
    ],
    'colors': [
        # Layer 1 colors
        'rgba(205, 92, 92, 0.7)', 'rgba(100, 149, 237, 0.7)', 'rgba(34, 139, 34, 0.7)',
        # Layer 2 color
        'rgba(0, 191, 255, 0.8)',
        # Layer 3 colors
        'rgba(255, 105, 180, 0.8)', 'rgba(100, 149, 237, 0.8)',  # Infrastructure color updated
        # Layer 4 colors
        'rgba(255, 105, 180, 0.8)', 'rgba(255, 165, 0, 0.8)', 'rgba(100, 255, 218, 0.8)', 'rgba(255, 69, 0, 0.8)', 'rgba(148, 0, 211, 0.8)'
    ]
}

# Randomize percentages
def random_distribution(size):
    values = np.random.rand(size)
    return values / values.sum()

# Generate random values for each flow
energy_sources = random_distribution(3)
total_energy_to_ups = np.random.rand(2)
total_energy_to_ups /= total_energy_to_ups.sum()  # Normalize

ups_to_components = random_distribution(5)
infrastructure_to_components = random_distribution(5)

# Define flows between nodes
links = {
    'source': [
        # From Energy Sources to Total Energy
        0, 1, 2,
        # From Total Energy to UPS + Infrastructure
        3, 3,
        # From UPS + Infrastructure to HPC Components
        4, 4, 4, 4, 4,  # UPS to Components
        5, 5, 5, 5, 5   # Infrastructure to Components
    ],
    'target': [
        # From Energy Sources to Total Energy
        3, 3, 3,
        # From Total Energy to UPS + Infrastructure
        4, 5,
        # From UPS + Infrastructure to HPC Components
        6, 7, 8, 9, 10,  # UPS to Components
        6, 7, 8, 9, 10   # Infrastructure to Components (replaced Cooling)
    ],
    'value': [
        # Contributions from Energy Sources to Total Energy
        energy_sources[0], energy_sources[1], energy_sources[2],
        # Contributions from Total Energy to UPS + Infrastructure
        total_energy_to_ups[0], total_energy_to_ups[1],
        # Contributions from UPS + Infrastructure to HPC Components
        ups_to_components[0], ups_to_components[1], ups_to_components[2], ups_to_components[3], ups_to_components[4],
        infrastructure_to_components[0], infrastructure_to_components[1], infrastructure_to_components[2], infrastructure_to_components[3], infrastructure_to_components[4]
    ]
}

# Create the Sankey diagram
fig = go.Figure(go.Sankey(
    node=dict(
        pad=20,
        thickness=30,
        line=dict(color="black", width=0.8),
        color=nodes['colors'],
        label=nodes['labels']
    ),
    link=dict(
        source=links['source'],
        target=links['target'],
        value=links['value'],
        color=[nodes['colors'][src] for src in links['source']]
    )
))

# Update layout for better visuals
fig.update_layout(
    title_text="Energy Flow in HPC Systems",
    title_x=0.5,
    title_font_size=20,
    font=dict(size=12, color="black"),
    paper_bgcolor="rgba(240, 240, 240, 1)",  # Light gray background
    plot_bgcolor="rgba(255, 255, 255, 1)"  # White background for the plot area
)

# Save the diagram as an SVG file
pio.write_image(fig, 'sankey_diagram.svg', width=1200, height=800)

print("Sankey diagram saved as 'sankey_diagram.svg'")

